Log-space Algorithms for Paths and Matchings in k-trees

Reachability and shortest path problems are NL-complete for general graphs. They are known to be in L for graphs of tree-width 2 [JT07]. However, for graphs of tree-width larger than 2, no bound better than NL is known. In this paper, we improve these bounds for k-trees, where k is a constant. In particular, the main results of our paper are log-space algorithms for reachability in directed k-trees, and for computation of shortest and longest paths in directed acyclic k-trees. Besides the path problems mentioned above, we also consider the problem of deciding whether a k-tree has a perfect macthing (decision version), and if so, finding a perfect match- ing (search version), and prove that these two problems are L-complete. These problems are known to be in P and in RNC for general graphs, and in SPL for planar bipartite graphs [DKR08]. Our results settle the complexity of these problems for the class of k-trees. The results are also applicable for bounded tree-width graphs, when a tree-decomposition is given as input. The technique central to our algorithms is a careful implementation of divide-and-conquer approach in log-space, along with some ideas from [JT07] and [LMR07].

==> compil.sh <==
#!/bin/bash

latex $1
for i in $(ls)
do
	if [ ${i##*.} = 'bib' ];
	then
		bibtex $1
	elif [ ${i##*.} = 'bbl' ];
	then
		echo "bbl found"
	else
		echo "No bib or bbl file !"
	fi
done
latex $1
echo "44444444444444444444444444444444"
latex $1
echo "55555555555555555555555555555555"
dvips $1
echo "66666666666666666666666666666666"
ps2pdf "$1.ps"
echo "77777777777777777777777777777777"

rm *.aux *.blg *.dvi
echo "88888888888888888888888888888888"

